RESHAPE: Explaining Accounting Anomalies in Financial Statement Audits by enhancing SHapley Additive exPlanations

Detecting accounting anomalies is a recurrent challenge in financial statement audits. Recently, novel methods derived from Deep-Learning (DL) have been proposed to audit the large volumes of a statement's underlying accounting records. However, due to their vast number of parameters, such models exhibit the drawback of being inherently opaque. At the same time, the concealing of a model's inner workings often hinders its real-world application. This observation holds particularly true in financial audits since auditors must reasonably explain and justify their audit decisions. Nowadays, various Explainable AI (XAI) techniques have been proposed to address this challenge, e.g., SHapley Additive exPlanations (SHAP). However, in unsupervised DL as often applied in financial audits, these methods explain the model output at the level of encoded variables. As a result, the explanations of Autoencoder Neural Networks (AENNs) are often hard to comprehend by human auditors. To mitigate this drawback, we propose (RESHAPE), which explains the model output on an aggregated attribute-level. In addition, we introduce an evaluation framework to compare the versatility of XAI methods in auditing. Our experimental results show empirical evidence that RESHAPE results in versatile explanations compared to state-of-the-art baselines. We envision such attribute-level explanations as a necessary next step in the adoption of unsupervised DL techniques in financial auditing.

==> A_SHAP.py <==
import warnings

from torch.utils.data import dataloader

warnings.filterwarnings("ignore")

import numpy as np
import pandas
import shap
import pandas as pd
import gc
import torch
import torch.nn as nn
import datetime as dt
from shap.utils._legacy import DenseData

from GPUtil import showUtilization as gpu_usage

from SHAPR import ShapR

import logging

logging.getLogger("shap").setLevel(logging.CRITICAL)


class Explainer:
    '''
  This class implements the method proposed by Antwarg et. al to calculate SHAP-Values using Kernel SHAP as well as the explainer
  '''

    def __init__(self, encoder, decoder, device, ori_subset_transformed, datahandler = False ,background_set_size = 100, reconstruction_error_percent=0.5,
                 shap_values_selection='mean', loss_func_description='BCE', simulate_missigness = 'normal', dataset = 'fraud_dataset_v2.csv'):
        """
    Args:
        reconstruction_error_percent (float): Number between 0 to 1- see explanation to this parameter in
                                              'Explaining Anomalies Detected by Autoencoders Using SHAP' under
                                              ReconstructionErrorPercent.
        shap_values_selection (str): One of the possible methods to choose explaining features by their SHAP values.
                                     Can be: 'mean', 'median', 'constant'. See explanation to this parameter in
                                     'Explaining Anomalies Detected by Autoencoders Using SHAP' under
                                     SHAPvaluesSelection.
    """
        self.device = device

        # Push encoder & decoder to device
        self.encoder = encoder
        self.decoder = decoder

        self.reconstruction_error_percent = reconstruction_error_percent
        self.background_set_size = background_set_size
        self.shap_values_selection = shap_values_selection
        self.ori_subset_transformed = ori_subset_transformed
        self.simulate_missigness = simulate_missigness

        #
        if datahandler:
            self.catgorical_attributes_names = datahandler.categorical_attr_names
            self.numeric_attr_names = datahandler.numeric_attr_names
            self.all_attribute_names = datahandler.all_attribute_names


            self.dct_groups = datahandler.dct_groups
            self.dct_groups_inverted = datahandler.dct_groups_inverted

            self.group_names, self.group_indices, self.cat_indices = self.get_groups_indices(self.catgorical_attributes_names, self.numeric_attr_names)
            self.dataHandler = datahandler

        else:
            self.catgorical_attributes_names = list(ori_subset_transformed.columns)
            self.numeric_attr_names = []

            self.group_names, self.group_indices, self.cat_indices = self.get_groups_indices(
                self.catgorical_attributes_names, self.numeric_attr_names)

            # create dictionary that maps from the group names to the indices
            self.dct_groups = {}
            for i, group_name in enumerate(self.group_names):
                self.dct_groups[group_name] = self.group_indices[i]


        # Initialazition of Loss Function with and without reduction
        if loss_func_description == 'BCEwithLogits':
            self.loss_function = nn.BCEWithLogitsLoss(reduction='mean')
            self.loss_function = self.loss_function.to(self.device)
            self.loss_function_no_reduction = nn.BCEWithLogitsLoss(reduction='none')
            self.loss_function_no_reduction = self.loss_function_no_reduction.to(self.device)
            print('Haloooooo')

        elif loss_func_description == 'BCE':
            self.loss_function = nn.BCELoss(reduction='mean')
            self.loss_function = self.loss_function.to(self.device)
            self.loss_function_no_reduction = nn.BCELoss(reduction='none')
            self.loss_function_no_reduction = self.loss_function_no_reduction.to(self.device)
        else:
            raise Exception('Unknown lossfunction')

        #Feature to be explained, when using Antwargsshap
        self.feature_label = None

    def compute_ranked_explanations(self,anomaly_series, xai_method):

        """
        Function that takes an anomaly_series as argument and returns a dictionary mapping from each XAI Method to
        a ranked series object of the explanation
        :param anomaly_series:
        :return:
        """

        def get_individual_loss(anomaly_series):
            """
            Function to predict individual loss of a anomaly_series
            :param anomaly_series: Series object of anomalous series
            :return: loss saved in series object
            """

            # Create input tensor and send it to device
            input_tensor = torch.from_numpy(anomaly_series.to_numpy()).requires_grad_(False).float()

            tensor_lst = []

            train_dataloader = dataloader.DataLoader(input_tensor, batch_size=min(10000, len(anomaly_series)))

            for mini_batch_data in train_dataloader:
                # push mini batch data to compute device
                mini_batch_data = mini_batch_data.to(self.device)

                # =================== (1) forward pass ===================================

                # run forward pass
                z_representation = self.encoder(mini_batch_data)  # encode mini-batch data
                mini_batch_reconstruction = self.decoder(z_representation)  # decode mini-batch data

                z_representation = z_representation.detach()
                mini_batch_reconstruction = mini_batch_reconstruction.detach()

                tensor_lst.append(mini_batch_reconstruction)

                del mini_batch_reconstruction
                del z_representation
                del mini_batch_data
                gc.collect()
                torch.cuda.empty_cache()

            output_tensor = torch.cat(tensor_lst, 0)
            # Compute loss without reduction & convert to np arry
            loss_array = self.loss_function_no_reduction(output_tensor, input_tensor).cpu().detach().numpy()

            loss_series = pd.Series(loss_array, index=anomaly_series.index)

            del input_tensor
            del output_tensor
            gc.collect()
            torch.cuda.empty_cache()

            return loss_series

        def get_grouped_loss(anomaly_series):
            """
            Function that returns the summed reconstruction loss of each group
            :param anomaly_series: Series object
            :return: series object with each attribute and the summed reconstruction loss
            """

            # Get ungrouped loss series:
            loss_series = get_individual_loss(anomaly_series)

            # use groupby to group the loss series
            # dct_groups_inverted: Dictionary that maps from each encoded value to the corresponding attribute
            loss_series_grouped = loss_series.groupby(self.dataHandler.dct_groups_inverted).sum()

            return loss_series_grouped

        def rank_shap_output(shap_series):
            """
            Function that takes a sorted shap series and returns a series object holding the ranks of each feature in the
            explanation
            :param shap_series: Sorted Explanation series with most important feature at the top
            :return: Series object holding the rank of each feature as the value and the feature as index
            """

            ranked_shap_series = pd.Series(data=range(1, len(shap_series) + 1), index=shap_series.index)
            return ranked_shap_series


        if xai_method == 'A-SHAP':

            a_shap_shapley_values = self.explain_antwarg_dense(anomaly_series)[0]
            a_shap_shapley_series = self.get_single_antwarg_output(a_shap_shapley_values)
            rank_series = rank_shap_output(a_shap_shapley_series)

        elif xai_method == 'RESHAPE':
            cat_a_shap_shapley_values = self.explain_cat_antwarg_dense(anomaly_series)[0]
            cat_a_shap_shapley_series = self.get_single_antwarg_output(cat_a_shap_shapley_values)
            rank_series = rank_shap_output(cat_a_shap_shapley_series)

        elif xai_method == 'LossSHAP':
            loss_shap_shapley_series = self.explain_loss_dense(anomaly_series)
            rank_series = rank_shap_output(loss_shap_shapley_series)

        elif xai_method == 'Loss':
            loss_series = get_grouped_loss(anomaly_series)
            loss_series_sorted = loss_series.sort_values(ascending=False)
            rank_series = rank_shap_output(loss_series_sorted)

        elif xai_method == 'Random':
            random_array = np.linspace(1,100, len(self.all_attribute_names))
            np.random.shuffle(random_array)
            random_series = pd.Series(data=random_array, index=self.all_attribute_names)
            random_series_sorted = random_series.sort_values(ascending=False)
            rank_series = rank_shap_output(random_series_sorted)

        else:
            assert ValueError('Wrong XAI Method')

        return rank_series


    def calc_recon_error(self, anomaly_series):
        '''
    Calculates the individual reconstruction error of each feature j in the inputvector x^i.

    :param anomaly_series: Input vector of the anomaly instance i, this should be a series object that contains the input vector
                          as well as the column labels of the original data
    :param encoder: Encoder model
    :param decoder: Decoder model
    :param device: Either torch.device('cuda') or torch.device('cpu')
    :param loss_func_description: Description of loss_func, BCEWithLogits is assumed
    :return: sorted Series object of individual reconstructionerrors
    '''

        # Create input tensor by converting series to numpy array and send it to device
        input_tensor = torch.from_numpy(anomaly_series.to_numpy()).requires_grad_(False).float().to(self.device)

        tensor_lst = []

        train_dataloader = dataloader.DataLoader(input_tensor, batch_size=min(10000, len(anomaly_series)))

        for mini_batch_data in train_dataloader:
            # push mini batch data to compute device
            mini_batch_data = mini_batch_data.to(self.device)

            # =================== (1) forward pass ===================================

            # run forward pass
            z_representation = self.encoder(mini_batch_data)  # encode mini-batch data
            mini_batch_reconstruction = self.decoder(z_representation)  # decode mini-batch data

            z_representation = z_representation.detach()
            mini_batch_reconstruction = mini_batch_reconstruction.detach()

            tensor_lst.append(mini_batch_reconstruction)

            del mini_batch_reconstruction
            del z_representation
            del mini_batch_data
            gc.collect()
            torch.cuda.empty_cache()

        output_tensor= torch.cat(tensor_lst,0).to(self.device)
        # Calculate loss
        loss_tensor = self.loss_function_no_reduction(output_tensor, input_tensor)

        # detach loss tensor and store it in sorted loss series
        loss_series = pd.Series(data=loss_tensor.cpu().detach().numpy(), index=anomaly_series.index)

        del input_tensor
        del loss_tensor
        gc.collect()
        torch.cuda.empty_cache()

        return loss_series

    def get_top_features(self, error_series):
        """
    Takes a series containing the individual reconstruction losses and returns the features that account for at least the predefined reconstruction error
    :param reconstruction_error_percent: Percentage of reconstruction error that is caused by the feature of this output
    :param error_series:
    :return: part of the error series that is responsible for the percentage of the reconstruction error
    """
        error_series = error_series.sort_values(ascending=False)
        total_error = error_series.sum()
        covered = 0
        for i in range(len(error_series)):
            covered += error_series.iloc[i]
            if covered / total_error >= self.reconstruction_error_percent:
                return error_series.iloc[:i + 1]

    def get_groups_indices(self,catgorical_attributes_names, numeric_attr_names):
        """
        Function to generate the group_names and group_indices of encoded categorical and numerical attributes to locate them in the transformed dataset
        :param ori_subset_transformed: transformed dataset
        :param catgorical_attributes_names: names of the categorical attributes
        :param numeric_attr_names: names of the numerical attributes -> Both should have 5 unique chracters
        :return:
                1. List containing all group names. Basically this is the concatonation of the name lists
                2. List containing the indices of each group. This list contains a list of indices for each group in output 1
        """
        # Initialize list of indices
        group_indices = []
        # add numerical attribute_names to the categorical and rename the list
        catgorical_attributes_names_copy = catgorical_attributes_names.copy()
        catgorical_attributes_names_copy.extend(numeric_attr_names)
        group_names = catgorical_attributes_names_copy
        cat_indices = []

        # get column names of the encoded dataset
        dataset_cols = self.ori_subset_transformed.columns

        # For loop over all group names
        for name in group_names:
            index_list = []
            # For loop over all columns in the dataset
            for col_num, col_name in enumerate(dataset_cols):
                # If column is part of the current group, at the index to the current list
                if col_name[:2] == name[:2] and col_name[:2] != 'X_':
                    index_list.append(col_num)

                #Exception in the case of synthetic dataset
                else:
                    if col_name == name:
                        index_list.append(col_num)


            # Append current group indices to the list of group indices
            group_indices.append(index_list)
            if name in catgorical_attributes_names:
                cat_indices.extend(index_list)

        return group_names, group_indices, cat_indices

    def predict_model_output(self, anomaly_series, print_results = False):
        """
        Computes the autoencoder model output for a specififc input series and returns it as a labelled series
        :param anomaly_series: input series to be inserted into the model
        :return: output series that contains the model output for all features and is labelled
        """
        # Create input tensor by converting series to numpy array and send it to device
        input_tensor = torch.from_numpy(anomaly_series.to_numpy()).requires_grad_(False).float()

        tensor_lst = []

        train_dataloader = dataloader.DataLoader(input_tensor, batch_size=min(10000, len(anomaly_series)))

        for mini_batch_data in train_dataloader:
            # push mini batch data to compute device
            mini_batch_data = mini_batch_data.to(self.device)

            # =================== (1) forward pass ===================================

            # run forward pass
            z_representation = self.encoder(mini_batch_data)  # encode mini-batch data
            mini_batch_reconstruction = self.decoder(z_representation)  # decode mini-batch data

            z_representation = z_representation.detach()
            mini_batch_reconstruction = mini_batch_reconstruction.detach()

            tensor_lst.append(mini_batch_reconstruction)

            del mini_batch_reconstruction
            del z_representation
            del mini_batch_data
            gc.collect()
            torch.cuda.empty_cache()

        output_tensor= torch.cat(tensor_lst,0)

        output_series = pd.Series(data=output_tensor.cpu().detach().numpy(), index= self.ori_subset_transformed.columns)

        if print_results:
            print(output_series[output_series > 0.5])

        del input_tensor
        del output_tensor
        gc.collect()
        torch.cuda.empty_cache()

        return output_series


    def predict_feature(self, input_array):
        """
    Returns the features value of the autoencoder input
    :param input: Input vector, can be either one or multidimensional, has to be a numpy array
    :param self.feature_label: The label of the feature that is to be retrieved
    :return: Either a a single value or np.array of the model output for this feature
    """
        # Get Column index of the feature
        feature_col_index = self.ori_subset_transformed.columns.get_loc(self.feature_label)


        #print(input_array.shape)
        # Create input tensor and send it to device
        input_tensor = torch.from_numpy(input_array).requires_grad_(False).float()
        input_tensor = input_tensor

        tensor_lst = []

        train_dataloader = dataloader.DataLoader(input_tensor, batch_size=min(10000, len(input_array)))

        for mini_batch_data in train_dataloader:
            # push mini batch data to compute device
            mini_batch_data = mini_batch_data.to(self.device)

            # =================== (1) forward pass ===================================

            # run forward pass
            z_representation = self.encoder(mini_batch_data)  # encode mini-batch data
            mini_batch_reconstruction = self.decoder(z_representation)  # decode mini-batch data

            z_representation = z_representation.detach()
            mini_batch_reconstruction = mini_batch_reconstruction.detach()

            tensor_lst.append(mini_batch_reconstruction)

            del mini_batch_reconstruction
            del z_representation
            del mini_batch_data
            gc.collect()
            torch.cuda.empty_cache()

        output_tensor= torch.cat(tensor_lst,0)

        detached_output_tensor = output_tensor.cpu().detach().numpy()

        del input_tensor
        del output_tensor
        gc.collect()
        torch.cuda.empty_cache()

        # If output is multidimensional (more than one input vector is given) columnwise indexing
        if len(detached_output_tensor.shape) > 1:
            return detached_output_tensor[:, feature_col_index]
        # otherwise: return the jth value
        else:
            return detached_output_tensor[feature_col_index]




    def predict_loss(self, input_array):
        """
        Computes the reconstruction loss of an modelinput. This is to be used for LossSHAP
        :param input_arry: Input in form of a series object, has to be a numpy array
        :return: Loss based on model output and initialized loss function
        """

        # Create input tensor and send it to device
        input_tensor = torch.from_numpy(input_array).requires_grad_(False).float()

        tensor_lst = []

        train_dataloader = dataloader.DataLoader(input_tensor, batch_size=min(10000, len(input_array)))

        for mini_batch_data in train_dataloader:
            # push mini batch data to compute device
            mini_batch_data = mini_batch_data.to(self.device)

            # =================== (1) forward pass ===================================

            # run forward pass
            z_representation = self.encoder(mini_batch_data)  # encode mini-batch data
            mini_batch_reconstruction = self.decoder(z_representation)  # decode mini-batch data

            z_representation = z_representation.detach()
            mini_batch_reconstruction = mini_batch_reconstruction.detach()

            tensor_lst.append(mini_batch_reconstruction)

            del mini_batch_reconstruction
            del z_representation
            del mini_batch_data
            gc.collect()
            torch.cuda.empty_cache()

        output_tensor= torch.cat(tensor_lst,0)

        #Next two lines were introduced to make the synthitc dataset worl
        output_tensor = output_tensor.to(self.device)
        input_tensor = input_tensor.to(self.device)

        #Compute loss without reduction & convert to np arry
        loss_array = self.loss_function_no_reduction(output_tensor, input_tensor).cpu().detach().numpy()

        del input_tensor
        del output_tensor
        gc.collect()
        torch.cuda.empty_cache()

        #compute the mean loss per input
        #different methods depending on dimension of loss_array
        if loss_array.ndim > 1:
            mean_loss_array = np.mean(loss_array, axis=1)
        else:
            mean_loss_array = np.mean(loss_array)
        return mean_loss_array


    def predict_loss_group(self, input_array):
        """
        Computes the summed reconstruction loss of a group given a  modelinput. This is to be used for dense A-SHAP
        :param input_arry: Input in form of a series object, has to be a numpy array might be two dimensional
        :return: Loss based on model output and initialized loss function, as well as the current group that is evaluated
        """

        # Create input tensor and send it to device
        input_tensor = torch.from_numpy(input_array).requires_grad_(False).float().to(self.device)
        current_eval_group_indices = self.current_eval_group_indices

        tensor_lst = []

        train_dataloader = dataloader.DataLoader(input_tensor, batch_size=min(10000, len(input_array)))

        for mini_batch_data in train_dataloader:
            # push mini batch data to compute device
            mini_batch_data = mini_batch_data.to(self.device)

            # =================== (1) forward pass ===================================

            # run forward pass
            z_representation = self.encoder(mini_batch_data)  # encode mini-batch data
            mini_batch_reconstruction = self.decoder(z_representation)  # decode mini-batch data

            z_representation = z_representation.detach()
            mini_batch_reconstruction = mini_batch_reconstruction.detach()

            tensor_lst.append(mini_batch_reconstruction)

            del mini_batch_reconstruction
            del z_representation
            del mini_batch_data
            gc.collect()
            torch.cuda.empty_cache()

        output_tensor= torch.cat(tensor_lst,0).to(self.device)

        #Compute loss without reduction & convert to np arry
        loss_array = self.loss_function_no_reduction(output_tensor, input_tensor).cpu().detach().numpy()

        del input_tensor
        del output_tensor
        gc.collect()
        torch.cuda.empty_cache()

        #compute the mean loss per input
        #different methods depending on dimension of loss_array
        if loss_array.ndim > 1:
            #Filter to only keep the recon losses of the group
            loss_array_group = loss_array[:, current_eval_group_indices]
            #Sum these recon losses up to get a value for each instance
            sum_loss_array_group = np.sum(loss_array_group, axis=1)
        else:
            loss_array_group = loss_array[current_eval_group_indices]
            sum_loss_array_group = np.sum(loss_array_group)
        return sum_loss_array_group


    def get_background_set(self):
        """
        Returns a random backgroundset with the size of num
        :param num: size of background set
        :return: random instances of data from the dataset
        """
        if self.simulate_missigness == 'normal':
            return self.ori_subset_transformed.sample(self.background_set_size)

        elif self.simulate_missigness == 'zeros':
            sample = self.ori_subset_transformed.sample(self.background_set_size)
            #set all cat indices to zero
            for i in self.cat_indices:
                sample.iloc[:,i] = 0

            return  sample
        else:
            raise ValueError('Unkown value for imulating missigness')


    def calc_kernelshap(self,input_series, feature_label, n_samples = 'auto', plot = False):
        """
        Function to calculate the shapley values of one feature for a specific input vector
        :param input: Input, vector in this case a series object
        :param feature_label: label of the feature that should be explaind
        :param n_samples: Size of background set, set to auto
        :return: series object containing the shapley values
        """

        self.feature_label = feature_label
        explainer = shap.KernelExplainer(self.predict_feature, self.get_background_set())
        shap_values = explainer.shap_values(input_series, n_samples = n_samples)
        if plot:
            shap.force_plot(explainer.expected_value, shap_values, feature_names=self.ori_subset_transformed.columns, matplotlib=True)
        return pd.Series(data=shap_values, index=self.ori_subset_transformed.columns)

    def get_highest_shap_values(self, shap_values_df, anomaly_series, model_output):
        """
        Choosing explaining features based on their SHAP values by shap_values_selection method (mean, median, constant)
        i.e. remove all features with SHAP values that do not meet the method requirements as described in 'Explaining
        Anomalies Detected by Autoencoders Using SHAP' under SHAPvaluesSelection.
        Args:
            shap_values_df (data frame): Data frame with all existing features and their SHAP values.
            anomaly_series: Series object that contains the values of the anomaly series
        Returns:
            data frame: Data frame that contain for each feature we explain (features with high reconstruction error)
                        its explaining features that selected by the shap_values_selection method and their SHAP values.
        """
        #Todo Think about how to compute negative and positive thresholds

        #Initializing dataframes

        my_index = pd.MultiIndex(levels=[[], []],codes=[[],[]], names=['Subject', 'Explanator'])
        all_contributing_features_df = pd.DataFrame(index=my_index)
        all_offsetting_features_df = pd.DataFrame(index=my_index)

        #output series


        #for each feature in shap_values dataframe
        for i in range(shap_values_df.shape[0]):

            #get series of shap_values
            shap_values = shap_values_df.iloc[i]
            #get feature label
            feature_label = shap_values_df.index[i]

            #print('Feature: {} \n Feature value: {} model output value: {}'.format(feature_label, anomaly_series.loc[feature_label], model_output.loc[feature_label]))

            if self.shap_values_selection == 'mean':
                #calculate means of all positive and negative shaps
                positive_treshold_val = np.mean(shap_values[shap_values > 0])
                negative_treshold_var = np.mean(shap_values[shap_values < 0])
                #print('Positive threshold: {}, negative threshold: {}'.format(positive_treshold_val,negative_treshold_var))

            elif self.shap_values_selection == 'median':
                positive_treshold_val = np.median(shap_values[shap_values > 0])
                negative_treshold_var = np.median(shap_values[shap_values < 0])

            elif self.shap_values_selection == 'constant':
                num_explaining_features = shap_values_df.shape[1]
                positive_features = shap_values_df[i:i + 1].stack().nlargest(num_explaining_features)
                negative_features = shap_values_df[i:i + 1].stack().nsmallest(num_explaining_features)

                #If value higher than it should be -> positive shaps are contributing
                if model_output.loc[feature_label] > anomaly_series.loc[feature_label]:

                    #Store positive shap_value_features in contributing and negativ in offsetting
                    all_contributing_features_df = pd.concat([all_contributing_features_df, positive_features], axis=0)
                    all_offsetting_features_df = pd.concat([all_offsetting_features_df, negative_features], axis=0)

                    #If value is lower than it should be
                else:

                    #Store negative shap value features in contributing and positive in offsetting
                    all_contributing_features_df = pd.concat([all_contributing_features_df, negative_features], axis=0)
                    all_offsetting_features_df = pd.concat([all_offsetting_features_df, positive_features], axis=0)

                continue

            else:
                raise ValueError('unknown SHAP value selection method')

            num_positive_features = 0
            num_negative_features = 0

            #Check how many features have shapvalues higher (lower) than the positive (negative) thresholds
            for j in range(len(shap_values)):
                if shap_values[j] > positive_treshold_val:
                    num_positive_features += 1
                elif shap_values[j] < negative_treshold_var:
                    num_negative_features += 1

            #insert the nlargest features in positive features and nsmalles in negative
            positive_features = shap_values_df[i:i + 1].stack().nlargest(num_positive_features)
            negative_features = shap_values_df[i:i + 1].stack().nsmallest(num_negative_features)

            # If value higher than it should be -> positive shaps are contributing
            if model_output.loc[feature_label] > anomaly_series.loc[feature_label]:
                # Store positive shap_value_features in contributing and negative in offsetting
                all_contributing_features_df = pd.concat([all_contributing_features_df, positive_features], axis=0)
                all_offsetting_features_df = pd.concat([all_offsetting_features_df, negative_features], axis=0)

            # If value is lower than it should be
            else:
                # Store negative shap value features in contributing and positive in offsetting
                all_contributing_features_df = pd.concat([all_contributing_features_df, negative_features], axis=0)
                all_offsetting_features_df = pd.concat([all_offsetting_features_df, positive_features], axis=0)

        return all_contributing_features_df, all_offsetting_features_df


    def get_a_shap_output_groups(self, shap_values_df):
        """
            Prepares the output of the explain_antwarg_dense method by ordering the shapley dataframe and stacking it
            so that the impact of each group on the top groups is visible
        Args:
            shap_values_df (data frame): Data frame with all existing features and their SHAP values.
        Returns:
            data frame: Data frame that contain for each feature we explain (features with high reconstruction error)
        """
        #Todo implement a top k methofd

        my_index = pd.MultiIndex(levels=[[], []], codes=[[], []], names=['Subject', 'Explanator'])
        all_contributing_features_df = pd.DataFrame(index=my_index)



        #for each feature in shap_values dataframe
        for i, row in enumerate(shap_values_df.index):

            #insert the nlargest features in positive features and nsmalles in negative
            positive_features = shap_values_df[i:i+1].sort_values(by=row, axis=1, ascending=False).stack()

            all_contributing_features_df = pd.concat([all_contributing_features_df, positive_features], axis=0)


        return all_contributing_features_df

    def get_single_antwarg_output(self, shap_antwarg, top_error = 0):
        """Function that takes a Antwarg SHAP output and returns the Features and Shapley Values of one single falsley
        reconstructed Feature as a series object
        :parameter top_error: Stands for the rank of the top error feature that was explained, starting with zero as the
        top geature"""

        #Get ordered lst of unique values for first index of multiindex
        lst_index = shap_antwarg.index.get_level_values(0)
        index_unique_lst = [i for n, i in enumerate(lst_index) if i not in lst_index[:n]]

        # Filter the based on which top error to be explained
        shap_antwarg = shap_antwarg.loc[(index_unique_lst[top_error], slice(None)), slice(None)]
        # Drop multindec
        shap_antwarg = shap_antwarg.droplevel(0, axis=0).iloc[:, 0]

        #return values
        return shap_antwarg



    def explain_antwarg(self, anomaly_series, sum_groups = False):
        """
        Function that runs one explanation run according to the procedure proposed in Antwarg et. al.
        This includes: Comuting the individual reconstruction loss per feature and extraction the features that are responsible for the previous defined
        percentage of the reconstruction error of the input.
        For each of these features in top_features, all SHAP Values are computed. These are the attribution values of each feature to the feature that is explained.
        In a letter step these attribution features are sorted and passed in two dataframes: One that contains all features that are contributing to the analomy and one
        that are offsetting it. These Dataframes are returned

        :param anomaly_series:
                                Series object that contains the anomaly to be returned
        :return:
                Tuple containing two DataFrames: tuple[0] -> DataFrame that contains the features that contribute to the anomaly
                tuple[1] features that are offsetting the anomaly. These DataFrames both have two index, the first stands for the feature that is explained and the second for the
                feature that explains the offsett. The value is the attribution values
        """

        #get model_output for the series
        model_output = self.predict_model_output(anomaly_series)

        #Get Individual feature loss
        loss_series = self.calc_recon_error(anomaly_series)
        loss_series = loss_series.sort_values(ascending=False)

        #Get features with highest individual reconstruction error
        top_features = self.get_top_features(loss_series)
        #printnumber of extractet features
        now = dt.datetime.utcnow().strftime("%Y.%m.%d-%H:%M:%S")


        #depending on if the shapValues are supposed to be summarized by attribute or not, create dense or wide dataframe
        #to hold the SHAP_Values:
        if sum_groups:
            shap_values_df = pd.DataFrame(data=np.zeros([len(top_features), len(self.all_attribute_names)]),
                                                        index=top_features.index, columns= self.all_attribute_names)

        else:
            shap_values_df = pd.DataFrame(data=np.zeros([len(top_features),len(self.ori_subset_transformed.columns)]),
                                      index=top_features.index, columns= self.ori_subset_transformed.columns)


        #For feature with highest recon error
        for i,feature in enumerate(top_features.index):

            #Calculate set of shapley values for this feature
            shapley_values = self.calc_kernelshap(anomaly_series, feature)

            #printnumber of extractet features
            now = dt.datetime.utcnow().strftime("%Y.%m.%d-%H:%M:%S")
            #print('[LOG {}] calculated shapley values for feature {}/{}'.format(now, i+1 , len(top_features)))

            #IF summation of attributes: Sum shapley values based on their attribute
            if sum_groups:
                for group in self.all_attribute_names:
                    shap_values_df.loc[feature, group] = float(np.sum(shapley_values.iloc[self.dct_groups[group]]))

                #store these shapley values in the shap_values df
            else:
                shap_values_df.loc[feature] = shapley_values

        #filter these shapley values

        contributing_shap_values , offsetting_shap_values = self.get_highest_shap_values(shap_values_df, anomaly_series, model_output)

        #Print process finished
        now = dt.datetime.utcnow().strftime("%Y.%m.%d-%H:%M:%S")
        #print('[LOG {}] Explanation run finished'.format(now))

        return (contributing_shap_values, offsetting_shap_values)


    def explain_antwarg_dense(self, anomaly_series):
        """
        Function that runs one explanation run according to the procedure proposed in Antwarg et. al.
        This includes: Comuting the individual reconstruction loss per feature and extraction the features that are responsible for the previous defined
        percentage of the reconstruction error of the input.
        For each of these features in top_features, all SHAP Values are computed. These are the attribution values of each feature to the feature that is explained.
        In a letter step these attribution features are sorted and passed in two dataframes: One that contains all features that are contributing to the analomy and one
        that are offsetting it. These Dataframes are returned

        However here we use the DenseBackground set to simplify the computation

        :param anomaly_series:
                                Series object that contains the anomaly to be returned
        :return:
                Tuple containing two DataFrames: tuple[0] -> DataFrame that contains the features that contribute to the anomaly
                tuple[1] features that are offsetting the anomaly. These DataFrames both have two index, the first stands for the feature that is explained and the second for the
                feature that explains the offsett. The value is the attribution values
        """

        #Model_output
        model_output = self.predict_model_output(anomaly_series)

        #Get Individual feature loss
        loss_series = self.calc_recon_error(anomaly_series)
        loss_series = loss_series.sort_values(ascending=False)

        #Get features with highest individual reconstruction error
        top_features = self.get_top_features(loss_series)
        #printnumber of extractet features
        now = dt.datetime.utcnow().strftime("%Y.%m.%d-%H:%M:%S")

        ##Initia DenseData object using the get_backgorund_set method to get a sample
        # First get background_set
        background_set = self.get_background_set()


        #Create DenseData Object
        dense_beackground_set = DenseData(background_set.to_numpy(), self.group_names, self.group_indices)

        # create DataFrame to hold ShapValues
        shap_values_df = pd.DataFrame(data=np.nan, index=top_features.index, columns=self.group_names)

        #For feature with highest recon error
        for i,feature in enumerate(top_features.index):

            #Calculate set of shapley values for this feature
            self.feature_label = feature
            explainer = shap.KernelExplainer(self.predict_feature, dense_beackground_set)



            shapley_values = explainer.shap_values(anomaly_series)
            #shap.force_plot(explainer.expected_value, shapley_values, feature_names=self.group_names, matplotlib=True)

            #Store shap_values
            shap_values_df.loc[feature] = shapley_values

        #filter these shapley value
        contributing_shap_values , offsetting_shap_values = self.get_highest_shap_values(shap_values_df, anomaly_series, model_output)

        #Print process finished
        now = dt.datetime.utcnow().strftime("%Y.%m.%d-%H:%M:%S")
        #print('[LOG {}] Explanation run finished'.format(now))

        return (contributing_shap_values, offsetting_shap_values)

    def explain_cat_antwarg_dense(self, anomaly_series, plot_results=True):
        """
        Explains the anomaly using the Antwarg method, however using shap.DenseData to simplify the input especially
        during the calculation of the Shapley Values
        :param anomaly_series: anomaly series to be explained
        :param plot_results: Boolean, if output is supposed to be printed
        :return: dataframe with multiple indices: First one: Group with high recon struction error second one: Group
        that caused the high recon error of the first indexed group. Value is it shapley attrubiton value, quantifying
        the attribution to the sum of recon error of the first indexed value
        """

        #Todo implement plotting method

        #Get Individual feature loss
        loss_series = self.calc_recon_error(anomaly_series)

        #Accumulate Loss for each attribute -> Series object with summation of feature loss
        loss_series_grouped = pandas.Series(data=np.nan, index=self.group_names)
        for i, group_name in enumerate(self.group_names):
            loss_series_grouped.loc[group_name] = np.sum(loss_series.iloc[self.group_indices[i]])

        #Get groups with highest  reconstruction errors
        top_groups = self.get_top_features(loss_series_grouped)

        #printnumber of extractet features
        now = dt.datetime.utcnow().strftime("%Y.%m.%d-%H:%M:%S")
        #print('[LOG {}] extracted {} top group(s)'.format(now, len(top_groups)))
        #print('Top groups:')
        #print(top_groups)

        #create DataFrame to hold ShapValues
        shap_values_df = pd.DataFrame(data=np.nan,index=top_groups.index, columns= self.group_names)

        ##Initia DenseData object using the get_backgorund_set method to get a sample
        # First get background_set
        background_set = self.get_background_set()

        #Create DenseData Object
        dense_beackground_set = DenseData(background_set.to_numpy(), self.group_names, self.group_indices)

        #For loop over each group in top_groups
        for i, group_name in enumerate(top_groups.index):

            #set correct indices for SHAP function
            self.current_eval_group_indices = self.dct_groups[group_name]

            #initialize explainer and calc shapley_values
            explainer = shap.KernelExplainer(self.predict_loss_group, dense_beackground_set)
            shapley_values = explainer.shap_values(anomaly_series)

            #convert shapley values in a series
            shapley_values = pd.Series(data=shapley_values, index=self.group_names)

            #printnumber of extractet features
            now = dt.datetime.utcnow().strftime("%Y.%m.%d-%H:%M:%S")
            #print('[LOG {}] calculated shapley values for feature {}/{}'.format(now, i+1 , len(top_groups)))

            #insert shapley values into the dataframe
            shap_values_df.iloc[i] = shapley_values

        ##Zero valued Series with same index as grouped loss series to make toe get highest values method worl
        loss_series_grouped_zeros = pd.Series(data=0.0, index=loss_series_grouped.index)

        #prepare output dataframe
        output_df = self.get_a_shap_output_groups(shap_values_df)
        output_df=self.get_highest_shap_values(shap_values_df,loss_series_grouped_zeros,loss_series_grouped)

        return output_df

    def explain_loss(self, anomaly_series, plot_results = False, sum_groups=False ):
        """"""
        #Todo add docstring

        # create explainer object
        explainer = shap.KernelExplainer(self.predict_loss, self.get_background_set())

        #calculate SHAP-Values
        shap_values = explainer.shap_values(anomaly_series)

        #If sum groups
        if sum_groups:
            shap_values_series = pd.Series(0, index=self.all_attribute_names)
            for group_name in self.all_attribute_names:
                shap_values_series.loc[group_name] = np.sum(shap_values[self.dct_groups[group_name]])
            shap_values_series.sort_values(ascending=False, inplace=True)

        #convert to a series object and sort
        else:
            shap_values_series = pd.Series(shap_values, index=anomaly_series.index).sort_values(ascending=False)

        #plot results
        if plot_results:
            shap.force_plot(explainer.expected_value, shap_values, feature_names=self.ori_subset_transformed.columns,
                            matplotlib=True)
            print('Expected Value: {}'.format(explainer.expected_value))
            print('Sum of SHAP-Values: {}'.format(shap_values.sum()))
            print(shap_values_series)

        # Print process finished
        now = dt.datetime.utcnow().strftime("%Y.%m.%d-%H:%M:%S")
        #print('[LOG {}] Explanation run finished'.format(now))


        #return these as a series object
        return shap_values_series

    def explain_loss_dense(self, anomaly_series, plot_results=False):
        """
        Function that explains the Loss of an anomaly series using the DenseData object. This means that the encoded
        categorical attributes are treated as a group during the computation of the shapley values. This decreases the
        runtime and increases the interpretability of the output.
        :param anomaly_series: Series object of the anomaly that is to be explaines
        :param plot_results: True if output should be plotted
        :return: Series object of the attributes and their attribution value to the
        """

        ##Initia DenseData object using the get_backgorund_set method to get a sample
        # First get background_set
        background_set = self.get_background_set()

        #Create DenseData Object
        dense_beackground_set = DenseData(background_set.to_numpy(), self.group_names, self.group_indices)

        # create explainer object
        explainer = shap.KernelExplainer(self.predict_loss, dense_beackground_set)

        # calculate SHAP-Values
        shap_values = explainer.shap_values(anomaly_series)

        # plot results
        if plot_results:
            #Todo adjust plot of SHAP Values

            # shap.force_plot(explainer.expected_value, shap_values, feature_names=ori_subset_transformed.columns,matplotlib=True)
            print('Expected Value: {}'.format(explainer.expected_value))
            print('Sum of SHAP-Values: {}'.format(shap_values.sum()))
            print(shap_values)

        # convert to a series object and sort
        shap_values_series = pd.Series(shap_values, index=self.group_names).sort_values(ascending=False)
        #print(shap_values_series)

        # Print process finished
        now = dt.datetime.utcnow().strftime("%Y.%m.%d-%H:%M:%S")
        #print('[LOG {}] Explanation run finished'.format(now))

        # return these as a series object
        return shap_values_series

    def explain_loss_shapr(self, anomaly_series):
        """
        Implements shapr function
        :param anomaly_series:
        :return:
        """

        explainer = ShapR(self.predict_loss,self.get_background_set())

        shap_values = explainer.explain(anomaly_series)
        #print(shap_values)

        return shap_values


